Performance measures for classification systems with rejection

Classifiers with rejection are essential in real-world applications where misclassifications and their effects are critical. However, if no problem specific cost function is defined, there are no established measures to assess the performance of such classifiers. We introduce a set of desired properties for performance measures for classifiers with rejection, based on which we propose a set of three performance measures for the evaluation of the performance of classifiers with rejection that satisfy the desired properties. The nonrejected accuracy measures the ability of the classifier to accurately classify nonrejected samples; the classification quality measures the correct decision making of the classifier with rejector; and the rejection quality measures the ability to concentrate all misclassified samples onto the set of rejected samples. From the measures, we derive the concept of relative optimality that allows us to connect the measures to a family of cost functions that take into account the trade-off between rejection and misclassification. We illustrate the use of the proposed performance measures on classifiers with rejection applied to synthetic and real-world data.

==> matlab/beta_from_starting_point.m <==
a0 = 0.6955;
r0 = 0;
beta = @(a,r) (2*a.*(1-r) - a0 .*(1-r0))./(r-r0) + 1;

grid_meshed1 = 0.01:0.01:1;
grid_meshed2 = a0:0.01:1;
lg1 = length(grid_meshed1);
lg2 = length(grid_meshed2);
[a,r] = meshgrid(grid_meshed2,grid_meshed1);

betaval = beta(a,r);
betaval = reshape(betaval,lg1,lg2);


==> matlab/beta_val_nav_loss.m <==
% navigate in betaval / loss function

betaVal;
rho = .5*(betaVal + 1);
rho_th = 0.6; 

% %imagesc(rgap,rgap,rho);
% imagesc(rgap,rgap,betaVal);
% title('relative optimality - SCR')
% xlabel('rejected fraction r_0')
% ylabel('rejected fraction r_1')
% %set(gca,'fontsize',14);
% colorbar
% set(gca,'YDir','normal')


%par = max(betaVal,[],2);
par = rho(:,end);
plot(rgap,par,'linewidth',3);
axis([0,1,0,1])
xlabel('rejected fraction')
ylabel('rej. cost on limit \rho')
set(gca,'FontSize',18)


% 
% old_pt = length(rgap);
% 
% hold off
% imagesc(rgap,rgap,betaVal);
% colorbar
% set(gca,'YDir','normal')
% hold on;
% flip = 1;
% pt = old_pt;
% %for j = 1:10
% %%
% 
% % candidate
% % if flip == 1,
%     [c,d] = min(abs(rho(pt,:) - rho_th));
%     old_pt = pt;
%     pt = d;
%     rgap(pt)
%     plot([rgap(old_pt) rgap(old_pt)],[rgap(pt) rgap(old_pt)],'b')
%     plot([rgap(old_pt) rgap(pt)],[rgap(pt) rgap(pt)],'r')
%     %plot([rgap(pt) rgap(pt)],[rgap(pt) rgap(old_pt)],'r')
% % else
% %     [c,d] = min(abs(rho(:,pt) - rho_th));
% %     
% %     old_pt = pt;
% %     pt = d;
% %     plot([rgap(old_pt) rgap(old_pt)],[rgap(old_pt) rgap(pt)],'r')
% %     
% % end
% % flip = 1-flip;
% %pause(1);
% 
% %end

==> matlab/example_synthetic_data.m <==
n_examples = 1E5;
rng(1);
y = [ones(1,n_examples) 2*ones(1,n_examples) 3*ones(1,n_examples) 4*ones(1,n_examples)];
x1 = [-1 -1 1 1];
x2 = [-1 1 -1 1];
x = [x1(y); x2(y)];
val_var = 1;
x = x+val_var*randn(size(x));
perm = randperm(length(y));
%%
figure(1)
scatter(x(1,perm),x(2,perm),1,y(perm),'.');colormap('jet');
%set(gca,'Color',[1 1 1]*0.94);
axis(6*[-1 1 -1 1])
xlabel('x_1')
ylabel('x_2')
title('ground truth')
%[a1,b1] = hist(x(1,y==1),(val_var*4+1)*(-1:0.01:1));
%[a2,b2] = hist(x(1,y==-1),(val_var*4+1)*(-1:0.01:1));
%figure(1);
%plot(b1,a1,'b',b2,a2,'r')
%%
% build 4 class classifier
d = [];
for i = 1:4,
d(i,:) = (x(1,:) - x1(i)).^2 + (x(2,:) - x2(i)).^2;
end
P = exp(-d/val_var^2);
P = P./repmat(sum(P,1),[size(P,1) 1]);

[p,class] = max(P);
%%

%class = 2* (x(1,:)>= 0) - 1;
acc = class == y;

A0 = mean(acc);
%p = abs(x(1,:));
[c,d] = sort(p);

aux = (cumsum(acc(d(end:-1:1)))./(1:length(d)));
nonrejacc = aux(end:-1:1);
r = (1:length(d))/length(d);
figure(2);
plot(r,nonrejacc,'linewidth',3);
xlabel('rejected fraction')
ylabel('nonrejected accuracy')
%% 
qvec = 2*nonrejacc.*(1-r) + r - A0;
figure(3);
plot(r,qvec,'linewidth',3);
xlabel('rejected fraction')
ylabel('classification quality')
%%
phivec = (r - A0 + nonrejacc.*(1-r))./(A0 - nonrejacc.*(1-r)) .* A0/(1-A0);
figure(4);
[cphivec,dphivec] = max(phivec);
plot(r(dphivec:end),phivec(dphivec:end),'linewidth',3);
xlabel('rejected fraction')
ylabel('rejection quality')
%%
%show results
for i = [0 1 2 3 4 ],
figure(4+i);
class1 = class(perm);
p1 = p(perm);
x1p = x(1,perm);
x2p = x(2,perm);
scatter(x1p,x2p,1,class1,'.');colormap('jet');
xlabel('x_1')
ylabel('x_2')
axis(6*[-1 1 -1 1])
%set(gca,'Color',[1 1 1]*0.94);
hold on
[c,d] = sort(p1);
d1 = d(1:(i/20)*end);
plot(x1p(d1),x2p(d1),'k.');
end

%% 
% relative optimality
beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0) + ...
     -(2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1<r0);

%beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0);
figure(201);
gap = 100;
rgap = r(1:gap:end);
[AA0,AA1] = meshgrid(nonrejacc(1:gap:end));
[rr0,rr1] = meshgrid(rgap);
betaVal = beta(AA0,rr0,AA1,rr1);
betaVal(isnan(betaVal)) = 0;
imagesc(rgap,rgap,betaVal);
title('relative optimality')
xlabel('rejected fraction r_0')
ylabel('rejected fraction r_1')
%set(gca,'fontsize',14);
colorbar
set(gca,'YDir','normal')



==> matlab/example_synthetic_data_two_rejectors.m <==
n_examples = 1E5;
rng(1);
y = [ones(1,n_examples) 2*ones(1,n_examples) 3*ones(1,n_examples) 4*ones(1,n_examples)];
x1 = [-1 -1 1 1];
x2 = [-1 1 -1 1];
x = [x1(y); x2(y)];
val_var = 1;
x = x+val_var*randn(size(x));
perm = randperm(length(y));
%%
figure(1)
scatter(x(1,perm),x(2,perm),1,y(perm),'.');colormap('jet');
%set(gca,'Color',[1 1 1]*0.94);
axis(6*[-1 1 -1 1])
%xlabel('x_1')
%ylabel('x_2')
fsz = 20;
ytext('x_2',fsz)
xtext('x_1',fsz)
set(gca,'FontSize',20)
%title('ground truth')
%[a1,b1] = hist(x(1,y==1),(val_var*4+1)*(-1:0.01:1));
%[a2,b2] = hist(x(1,y==-1),(val_var*4+1)*(-1:0.01:1));
%figure(1);
%plot(b1,a1,'b',b2,a2,'r')
%%
% build 4 class classifier
d = [];
for i = 1:4,
d(i,:) = (x(1,:) - x1(i)).^2 + (x(2,:) - x2(i)).^2;
end
P = exp(-d/val_var^2);
P = P./repmat(sum(P,1),[size(P,1) 1]);

[p,class] = max(P);
%%

breaking_ties = sort(P);
new_method = breaking_ties(end,:) - breaking_ties(end-1,:);
%new_method =  sum(P.*log(P+eps));
%class = 2* (x(1,:)>= 0) - 1;
acc = class == y;

A0 = mean(acc);
%p = abs(x(1,:));
[c,d] = sort(p);
[c1,d1] = sort(new_method);

aux = (cumsum(acc(d(end:-1:1)))./(1:length(d)));
aux1 = (cumsum(acc(d1(end:-1:1)))./(1:length(d1)));
nonrejacc = aux(end:-1:1);
nonrejacc1 = aux1(end:-1:1);
r = (1:length(d))/length(d);
figure(2);
%plot(r,nonrejacc,'linewidth',3);
plot(r,nonrejacc,'-',r,nonrejacc1,'--','linewidth',3);
ytext('nonrejected accuracy',fsz)
xtext('rejected fraction',fsz)
set(gca,'FontSize',20)
%% 
qvec = 2*nonrejacc.*(1-r) + r - A0;
qvec1 = 2*nonrejacc1.*(1-r) + r - A0;
figure(3);
%plot(r,qvec,'linewidth',3);
plot(r,qvec,'-',r,qvec1,'--','linewidth',3);
%xlabel('rejected fraction')
%ylabel('classification quality')
axis([0 1 0 1])
ytext('classification quality',fsz)
xtext('rejected fraction',fsz)
set(gca,'FontSize',20)
%%
phivec = (r - A0 + nonrejacc.*(1-r))./(A0 - nonrejacc.*(1-r)) .* A0/(1-A0);
phivec1 = (r - A0 + nonrejacc1.*(1-r))./(A0 - nonrejacc1.*(1-r)) .* A0/(1-A0);

figure(4);
[cphivec,dphivec] = max(phivec);
%plot(r(dphivec:end),phivec(dphivec:end),'linewidth',3);
plot(r(dphivec:end),phivec(dphivec:end),'-',r(dphivec:end),phivec1(dphivec:end),'--','linewidth',3);
%legend('max. prob.','breaking ties')
%xlabel('rejected fraction')
%ylabel('rejection quality')
axis([0 1 0 15])
ytext('rejection quality',fsz)
xtext('rejected fraction',fsz)
set(gca,'FontSize',20)
%%
%show results
for i = [0 2 ],
figure(4+i);
class1 = class(perm);
p1 = p(perm);
x1p = x(1,perm);
x2p = x(2,perm);
scatter(x1p,x2p,1,class1,'.');colormap('jet');
axis(6*[-1 1 -1 1])
ytext('x_2',fsz)
xtext('x_1',fsz)
set(gca,'FontSize',20)
%set(gca,'Color',[1 1 1]*0.94);
hold on
[c,d] = sort(p1);
da = d(1:(i/10)*end);
plot(x1p(da),x2p(da),'k.');

figure(9+i);
class1 = class(perm);
p1 = P(:,perm);
x1p = x(1,perm);
x2p = x(2,perm);
scatter(x1p,x2p,1,class1,'.');colormap('jet');

axis(6*[-1 1 -1 1])
%set(gca,'Color',[1 1 1]*0.94);
hold on
breaking_ties = sort(p1);
new_method = breaking_ties(end,:) - breaking_ties(end-1,:);
[c1,d1] = sort(new_method);

da = d1(1:(i/10)*end);
plot(x1p(da),x2p(da),'k.');
ytext('x_2',fsz)
xtext('x_1',fsz)
set(gca,'FontSize',20)
end

%% 
% relative optimality
beta = @(A1,r1,A0,r0) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r0>r1) + ...
     -(2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r0<r1);

%beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0);
figure(201);
subplot(1,2,1)
gap = 100;
rgap = r(1:gap:end);
[AA0,AA1] = meshgrid(nonrejacc(1:gap:end));
[rr0,rr1] = meshgrid(rgap);
betaVal = beta(AA0,rr0,AA1,rr1);
betaVal(isnan(betaVal)) = 0;
imagesc(rgap,rgap,betaVal);
title('relative optimality - max. prob.')
xlabel('rejected fraction r_0')
ylabel('rejected fraction r_1')
%ytext('rejected_fraction r_1',fsz)
%xtext('rejected_fraction r_0',fsz)
set(gca,'FontSize',20)
%set(gca,'fontsize',14);
colorbar
set(gca,'YDir','normal')

%%

beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0) + ...
     -(2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1<r0);

%beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0);
%figure(202);
subplot(1,2,2)
gap = 100;
rgap = r(1:gap:end);
[AA0,AA1] = meshgrid(nonrejacc1(1:gap:end));
[rr0,rr1] = meshgrid(rgap);
betaVal = beta(AA0,rr0,AA1,rr1);
betaVal(isnan(betaVal)) = 0;
imagesc(rgap,rgap,betaVal);
title('relative optimality - breaking ties')
xlabel('rejected fraction r_0')
ylabel('rejected fraction r_1')
%ytext('rejected_fraction r_1',fsz)
%xtext('rejected_fraction r_0',fsz)
set(gca,'FontSize',20)
%set(gca,'fontsize',14);
colorbar
set(gca,'YDir','normal')
%%
beta = @(A1,r1,A0,r0) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r0>r1) + ...
     -(2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r0<r1);

%beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0);
figure(202);
%subplot(1,2,1)
gap = 100;
rgap = r(1:gap:end);
[AA0,AA1] = meshgrid(nonrejacc(1:gap:end));
[rr0,rr1] = meshgrid(rgap);
betaVal = beta(AA0,rr0,AA1,rr1);
betaVal(isnan(betaVal)) = 0;
imagesc(rgap,rgap,betaVal);
%title('relative optimality - max. prob.')
xlabel('rejected fraction r_0')
ylabel('rejected fraction r_1')
%ytext('rejected fraction r_1',fsz)
%xtext('rejected fraction r_0',fsz)
set(gca,'FontSize',20)
%set(gca,'fontsize',14);
colorbar
set(gca,'YDir','normal')
%%
beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0) + ...
     -(2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1<r0);

%beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0);
figure(202);
gap = 100;
rgap = r(1:gap:end);
[AA0,AA1] = meshgrid(nonrejacc1(1:gap:end));
[rr0,rr1] = meshgrid(rgap);
betaVal = beta(AA0,rr0,AA1,rr1);
betaVal(isnan(betaVal)) = 0;
imagesc(rgap,rgap,betaVal);
%title('relative optimality - breaking ties')
xlabel('rejected fraction r_0')
ylabel('rejected fraction r_1')
%ytext('rejected_fraction r_1',fsz)
%xtext('rejected_fraction r_0',fsz)
set(gca,'FontSize',20)
%set(gca,'fontsize',14);
colorbar
set(gca,'YDir','normal')

==> matlab/indian_pines_results.m <==
% assuming we have some indian pines results

%load indian_pines
%%
A0 =  A(end);
nonrejacc = At1;
nonrejacc1 = A;
%r = (1:length(d))/length(d);
r1 = rt1;
r1(isnan(nonrejacc)) = [];
nonrejacc(isnan(nonrejacc)) = [];

%nonrejacc = nonrejacc(r1>0);
%r1= r1(r1>0);
nonrejacc = nonrejacc(r1>0.01);
r1= r1(r1>0.01);

r2 = r;
figure(2);
%plot(r,nonrejacc,'linewidth',3);
plot(r2,nonrejacc1,'-',r1,nonrejacc,'--','linewidth',3);
ytext('nonrejected accuracy',fsz)
xtext('rejected fraction',fsz)
set(gca,'FontSize',20)
%% 
qvec = 2*nonrejacc.*(1-r1) + r1 - A0;
qvec1 = 2*nonrejacc1.*(1-r2) + r2 - A0;
figure(3);
%plot(r,qvec,'linewidth',3);
plot(r2,qvec1,'-',r1,qvec,'--','linewidth',3);
%xlabel('rejected fraction')
%ylabel('classification quality')
ytext('classification quality',fsz)
xtext('rejected fraction',fsz)
set(gca,'FontSize',20)
%%
phivec = (r1 - A0 + nonrejacc.*(1-r1))./(A0 - nonrejacc.*(1-r1)) .* A0/(1-A0);
phivec1 = (r2 - A0 + nonrejacc1.*(1-r2))./(A0 - nonrejacc1.*(1-r2)) .* A0/(1-A0);

figure(4);
[cphivec,dphivec] = max(phivec1);
[cphivec,dphivec] = max(r2<0.005);
%plot(r(dphivec:end),phivec(dphivec:end),'linewidth',3);
%plot(r1(dphivec:end),phivec(dphivec:end),'-',r2(dphivec:end),phivec1(dphivec:end),'--','linewidth',3);
plot(r2(1:dphivec),phivec1(1:dphivec),'-',r1,phivec,'--','linewidth',3);
%legend('max. prob.','breaking ties')
%xlabel('rejected fraction')
%ylabel('rejection quality')
axis([0 1 0 10])
ytext('rejection quality',fsz)
xtext('rejected fraction',fsz)
set(gca,'FontSize',20)
%% 
% relative optimality
beta = @(A1,r1,A0,r0) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r0>r1) + ...
     -(2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r0<r1);

%beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0);
figure(201);
subplot(2,2,1)
%%
gap = 1;
rgap = r1(1:gap:end);
[AA0,AA1] = meshgrid(nonrejacc(1:gap:end));
[rr0,rr1] = meshgrid(rgap);
betaVal = beta(AA0,rr0,AA1,rr1);
betaVal(isnan(betaVal)) = 0;
imagesc(rgap,rgap,betaVal);
%title('relative optimality - JCR')
xlabel('rejected fraction r_0')
ylabel('rejected fraction r_1')
%set(gca,'fontsize',14);
colorbar
set(gca,'YDir','normal')
set(gca,'FontSize',20)

%%
subplot(2,2,2)
%%
rho = .5*(betaVal + 1);
par = rho(:,1);
plot(rgap,par,'linewidth',3);
%title('min. rej. cost for no rejection')

%xlabel('rej. fraction r_1')
%ylabel('rej. cost on limit \rho')
axis([0,1,0,1])
ytext('rej. cost on limit \rho',fsz)
xtext('rejected fraction r_1',fsz)
set(gca,'FontSize',20)
%set(gca,'FontSize',14)
%%

% subplot(2,2,2);
% 
% beta_par = -1:0.01:1;
%lax = zeros(length(beta_par),length(rgap));
%for i = 1:length(beta_par),
%    lax(i,:) = sum(betaVal>beta_par(i),2)/size(betaVal,1);
%end
%imagesc(rgap,beta_par,lax);
%title('relative optimality - JCR')
%colorbar
%set(gca,'YDir','normal')

% plot(rgap,sum(betaVal>0,2)/size(betaVal,2))
% 
% xlabel('rejected fraction r_0')
% ylabel('% operating pts. \beta < 0')
%%

beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0) + ...
     -(2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1<r0);

%beta = @(A0,r0,A1,r1) (2 * (A1.*(1-r1) - A0.*(1-r0))./(r1-r0) + 1).*(r1>r0);
%figure(202);
 subplot(2,2,3)
%subplot(2,1,2)
%%
gap = 100;
rgap = r2(1:gap:end);
[AA0,AA1] = meshgrid(nonrejacc1(1:gap:end));
[rr0,rr1] = meshgrid(rgap);
betaVal = beta(AA0,rr0,AA1,rr1);
betaVal(isnan(betaVal)) = 0;
imagesc(rgap,rgap,betaVal);
%title('relative optimality - SCR')
xlabel('rej. fraction r_0')
ylabel('rej. fraction r_1')
%set(gca,'fontsize',14);
colorbar
set(gca,'YDir','normal')
%set(gca,'FontSize',14)
set(gca,'FontSize',20)
%%
subplot(2,2,4)
%%
rho = .5*(betaVal + 1);
par = rho(:,end);
plot(rgap,par,'linewidth',3);
%title('min. rej. cost for no rejection')
axis([0,1,0,1])
%xlabel('rej. fraction r_1')
%ylabel('rej. cost on limit \rho')
%set(gca,'FontSize',14)
ytext('rej. cost on limit \rho',fsz)
xtext('rejected fraction r_1',fsz)
set(gca,'FontSize',20)


%subplot(2,2,4);
%title('relative optimality - SCR')
%plot(rgap,100*sum(betaVal<0)/size(betaVal,1))
%xlabel('rejected fraction r_0')
%ylabel('% operating pts. \beta < 0')

% subplot(2,2,4);
% 
% beta_par = -1:0.02:1;
% lax = zeros(length(beta_par),length(rgap));
% for i = 1:length(beta_par),
%      lax(i,:) = sum(betaVal > beta_par(i),2)/size(betaVal,1);
% end
% 
% imagesc(rgap,beta_par,lax);
% title('\beta < \gamma  - SCR')
% colorbar
% ylabel('\gamma')
% xlabel('rejected fraction r_0')
% set(gca,'YDir','normal')
% plot(rgap,sum(betaVal>0,2)/size(betaVal,2))

==> matlab/outperforming.m <==
% concept of outperforming

%r_vec = 0:0.0001:1;
A0 = 0.55;
%r = 0.25;
ntot = 10000;
%n_correct = 3000;
%rej = 5000;
n_correct = 5000;
rej = 2000;

top_rej_q = 20000;
Q = @(A,r) 2*A.*(1-r) +r -A0;

phi = @(A,r) max(min((r - A0 + A.*(1-r))./(A0 - A.*(1-r)) .* A0/(1-A0),top_rej_q),0);
%%
figure();
vec = @(x) x(:);

% number of correclty classified samples not rejected at 500

%n_incorrect = ntot-n_correct;
%col_good = [0 0.4470 0.7410];
%col_bad =[0.7410 0.4470 0];
col_good = [11 93 13]/255;
col_bad =[210 66 13]/255;


% nonrejected acc. for outperforming 1
outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
rej_vec = (rej:ntot)/ntot;
rej_vec1 = vec([rej_vec; rej_vec; rej_vec]);
outperform_vec1 = vec([outperform_1; .5* ones(size(outperform_1)) + .5*outperform_1; ones(size(outperform_1))]);
plot(rej_vec1,outperform_vec1,'color',col_good)
hold on;
% nonrejected acc. for underperforming 1
underperform_1 = max(n_correct./(ntot - (1:(rej-1))),0);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec; rej_vec]);
underperform_vec1 = vec([underperform_1; .5* zeros(size(underperform_1)) + .5*underperform_1; zeros(size(underperform_1))]);
plot(rej_vec2,underperform_vec1,'color',col_bad)
hold on;
% nonrejected acc. for outperforming 2
outperform_2 = min((n_correct + ((rej-1):-1:1))./(ntot - (1:(rej-1))),1);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec; rej_vec]);
outperform_vec2 = vec([outperform_2; .5* ones(size(outperform_2)) + .5*outperform_2; ones(size(outperform_2))]);
plot(rej_vec2,outperform_vec2,'color',col_good)
hold on;
% nonrejected acc. for underperforming 2
underperform_2 = max((n_correct - (rej:ntot) + rej)./(ntot- (rej:ntot)),0);
rej_vec = (rej:ntot)/ntot;
rej_vec2 = vec([rej_vec; rej_vec; rej_vec]);
underperform_vec2 = vec([underperform_2; .5* zeros(size(underperform_2)) + .5*underperform_2; zeros(size(underperform_2))]);
plot(rej_vec2,underperform_vec2,'color',col_bad)
hold on;
plot(rej/ntot,n_correct/(ntot-rej),'ok','Markersize',7,'Linewidth',2)
%
%title('outperformance: nonrejected accuracy')
set(gca,'Fontsize',14)
xlabel('rejected fraction','Fontsize',20)
%ylabel('nonrejected accuracy')
axis([0 0.5 0 1])
text(0,1+0.05,'nonrejected accuracy','Fontsize',20,'HorizontalAlignment','left')
%
%figure()
%alpha = 0.5;

alpha_vec = [1 0 0.5 ];

col1 = [col_good/2+0.5;col_bad/2+0.5;0 0 0];
col2 = [col_bad/2+0.5;col_good/2+0.5; 0 0 0];
for i = 1:length(alpha_vec),
    alpha = alpha_vec(i);
r1 = (rej:ntot)/ntot;
op1 = alpha* (outperform_1)+ (1-alpha)* (underperform_2);
r2 = (1:(rej-1))/ntot;
op2 = (1-alpha)*(outperform_2) + (alpha)* (underperform_1);

%plot((1:ntot-10)/ntot,alpha*op1(1:end-10) + (1-alpha)*op1(1:end-10));
%plot([r2,r1],[op2,op1],'color',col(i,:),'linewidth',3)
plot([r2],[op2],'color',col2(i,:),'linewidth',3)
hold on;
plot([r1],[op1],'color',col1(i,:),'linewidth',3)
end

%% classification quality
figure();
vec = @(x) x(:);
% number of correclty classified samples not rejected at 500
%n_incorrect = ntot-n_correct;
col_good = [0 0.4470 0.7410];
col_bad =[0.7410 0.4470 0];

% nonrejected acc. for outperforming 1
%outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
%outperform_1 = n_correct./(ntot - (rej:ntot));
rej_vec = (rej:ntot)/ntot;
rej_vec1 = vec([rej_vec; rej_vec]);
%outperform_vec1 = vec([outperform_1; ones(size(outperform_1))]);
%plot(rej_vec1,Q(outperform_vec1,rej_vec1),'color',col_good)
outperform_vec1 = vec([Q(outperform_1,rej_vec); ones(size(outperform_1))]);
plot(rej_vec1,outperform_vec1,'color',col_good)

hold on;
% nonrejected acc. for underperforming 1
underperform_1 = max(n_correct./(ntot - (1:(rej-1))),0);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec]);
underperform_vec1 = vec([underperform_1;zeros(size(underperform_1))]);
plot(rej_vec2,Q(underperform_vec1,rej_vec2),'color',col_bad)
hold on;
% nonrejected acc. for outperforming 2
outperform_2 = min((n_correct + ((rej-1):-1:1))./(ntot - (1:(rej-1))),1);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec;  rej_vec]);
%outperform_vec2 = vec([outperform_2 ;ones(size(outperform_2))]);
%plot(rej_vec2,Q(outperform_vec2,rej_vec2),'color',col_good)
outperform_vec2 = vec([Q(outperform_2,rej_vec) ;ones(size(outperform_2))]);
plot(rej_vec2,outperform_vec2,'color',col_good)

hold on;
% nonrejected acc. for underperforming 2
underperform_2 = max((n_correct - (rej:ntot) + rej)./(ntot- (rej:ntot)),0);
rej_vec = (rej:ntot)/ntot;
rej_vec2 = vec([rej_vec; rej_vec]);
underperform_vec2 = vec([underperform_2;zeros(size(underperform_2))]);
plot(rej_vec2,Q(underperform_vec2,rej_vec2),'color',col_bad)
hold on;
plot(rej/ntot,Q(n_correct/(ntot-rej),rej/ntot),'ok','Markersize',7,'Linewidth',2)
%
title('outperformance: classification quality')
xlabel('rejected fraction')
ylabel('classification quality')
axis([0 0.5 0 1])

%alpha_vec = [0.75 0.25 0.5 ];

col1 = [col_good/2+.0;col_bad/2+.0;0 0 0];
col2 = [col_bad/2+.0;col_good/2+.0; 0 0 0];
for i = 1:length(alpha_vec),
    alpha = alpha_vec(i);
r1 = (rej:ntot)/ntot;
op1 = alpha* (Q(outperform_1,r1))+ (1-alpha)* (Q(underperform_2,r1));
r2 = (1:(rej-1))/ntot;
op2 = (1-alpha)*(Q(outperform_2,r2)) + (alpha)* (Q(underperform_1,r2));
%plot((1:ntot-10)/ntot,alpha*op1(1:end-10) + (1-alpha)*up1(1:end-10));
%plot([r2,r1],[op2,op1],'color',col(i,:),'linewidth',3)
plot([r2],[op2],'color',col2(i,:),'linewidth',3)
hold on;
plot([r1],[op1],'color',col1(i,:),'linewidth',3)
end

%% rejection quality
%top_rej_q = 20;
figure();
vec = @(x) x(:);

% number of correclty classified samples not rejected at 500

%n_incorrect = ntot-n_correct;
col_good = [0 0.4470 0.7410];
col_bad =[0.7410 0.4470 0];


% nonrejected acc. for outperforming 1
%outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
rej_vec = (rej:ntot)/ntot;
rej_vec1 = vec([rej_vec;rej_vec]);
%outperform_vec1 = vec([outperform_1; .5* top_rej_q *ones(size(outperform_1)) + .5*top_rej_q *outperform_1; ones(size(outperform_1))]);
%plot(rej_vec1,phi(outperform_vec1,rej_vec1),'color',col_good)
outperform_vec1 = vec([phi(outperform_1,rej_vec); top_rej_q *ones(size(outperform_1))]);
plot(rej_vec1,outperform_vec1,'color',col_good)
hold on;
%
% nonrejected acc. for underperforming 1
underperform_1 = max(n_correct./(ntot - (1:(rej-1))),0);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec]);
%underperform_vec1 = vec([underperform_1; .5* zeros(size(underperform_1)) + .5*underperform_1; zeros(size(underperform_1))]);
%plot(rej_vec2,phi(underperform_vec1,rej_vec2),'color',col_bad)
underperform_vec1 = vec([phi(underperform_1,rej_vec);  zeros(size(underperform_1))]);
plot(rej_vec2,underperform_vec1,'color',col_bad)
%
hold on;
% nonrejected acc. for outperforming 2
outperform_2 = min((n_correct + ((rej-1):-1:1))./(ntot - (1:(rej-1))),1);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec;  rej_vec]);
%outperform_vec2 = vec([outperform_2; .5*top_rej_q * ones(size(outperform_2)) + .5*top_rej_q *outperform_2; ones(size(outperform_2))]);
%plot(rej_vec2,phi(outperform_vec2,rej_vec2),'color',col_good)
outperform_vec2 = vec([phi(outperform_2,rej_vec); top_rej_q * ones(size(outperform_2))]);
plot(rej_vec2,outperform_vec2,'color',col_good)
hold on;
% nonrejected acc. for underperforming 2
underperform_2 = max((n_correct - (rej:ntot) + rej)./(ntot- (rej:ntot)),0);
rej_vec = (rej:ntot)/ntot;
rej_vec2 = vec([rej_vec;  rej_vec]);
%underperform_vec2 = vec([underperform_2; .5* zeros(size(underperform_2)) + .5*underperform_2; zeros(size(underperform_2))]);
%plot(rej_vec2,phi(underperform_vec2,rej_vec2),'color',col_bad)
underperform_vec2 = vec([phi(underperform_2,rej_vec); zeros(size(underperform_2))]);
plot(rej_vec2,underperform_vec2,'color',col_bad)

hold on;
plot(rej/ntot,phi(n_correct/(ntot-rej),rej/ntot),'ok','Markersize',7,'Linewidth',2)
%
title('outperformance: rejection qualitiy')
xlabel('rejected fraction')
ylabel('rejection quality')
axis([0.15 0.5 0 15])

%alpha_vec = [0.75 0.25 0.5 ];

col1 = [col_good/2+.5;col_bad/2+.5;0 0 0];
col2 = [col_bad/2+.5;col_good/2+.5; 0 0 0];
for i = 1:length(alpha_vec),
    alpha = alpha_vec(i);
r1 = (rej:ntot)/ntot;
op1 = alpha* (phi(outperform_1,r1))+ (1-alpha)* (phi(underperform_2,r1));
r2 = (1:(rej-1))/ntot;
op2 = (1-alpha)*(phi(outperform_2,r2)) + (alpha)* (phi(underperform_1,r2));
%plot((1:ntot-10)/ntot,alpha*op1(1:end-10) + (1-alpha)*up1(1:end-10));
%plot([r2,r1],[op2,op1],'color',col(i,:),'linewidth',3)
plot([r2],[op2],'color',col2(i,:),'linewidth',3)
hold on;
plot([r1],[op1],'color',col1(i,:),'linewidth',3)
end


==> matlab/outperforming_beta_val.m <==
% concept of outperforming

%r_vec = 0:0.0001:1;
A0 = 0.55;
%r = 0.25;
ntot = 10000;
%n_correct = 3000;
%rej = 5000;
n_correct = 5000;
rej = 2000;

top_rej_q = 20000;
Q = @(A,r) 2*A.*(1-r) +r -A0;

phi = @(A,r) max(min((r - A0 + A.*(1-r))./(A0 - A.*(1-r)) .* A0/(1-A0),top_rej_q),0);

alpha_vec = [1 0 0.5 ];
%%
figure();
vec = @(x) x(:);

% number of correclty classified samples not rejected at 500

%n_incorrect = ntot-n_correct;
%col_good = [0 0.4470 0.7410];
%col_bad =[0.7410 0.4470 0];
col_good = [11 93 13]/255;
col_bad =[210 66 13]/255;


% nonrejected acc. for outperforming 1
outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
rej_vec = (rej:ntot)/ntot;
rej_vec1 = vec([rej_vec; rej_vec; rej_vec]);
outperform_vec1 = vec([outperform_1; .5* ones(size(outperform_1)) + .5*outperform_1; ones(size(outperform_1))]);
plot(rej_vec1,outperform_vec1,'color',col_good)
hold on;
% nonrejected acc. for underperforming 1
underperform_1 = max(n_correct./(ntot - (1:(rej-1))),0);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec; rej_vec]);
underperform_vec1 = vec([underperform_1; .5* zeros(size(underperform_1)) + .5*underperform_1; zeros(size(underperform_1))]);
plot(rej_vec2,underperform_vec1,'color',col_bad)
hold on;
% nonrejected acc. for outperforming 2
outperform_2 = min((n_correct + ((rej-1):-1:1))./(ntot - (1:(rej-1))),1);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec; rej_vec]);
outperform_vec2 = vec([outperform_2; .5* ones(size(outperform_2)) + .5*outperform_2; ones(size(outperform_2))]);
plot(rej_vec2,outperform_vec2,'color',col_good)
hold on;
% nonrejected acc. for underperforming 2
underperform_2 = max((n_correct - (rej:ntot) + rej)./(ntot- (rej:ntot)),0);
rej_vec = (rej:ntot)/ntot;
rej_vec2 = vec([rej_vec; rej_vec; rej_vec]);
underperform_vec2 = vec([underperform_2; .5* zeros(size(underperform_2)) + .5*underperform_2; zeros(size(underperform_2))]);
plot(rej_vec2,underperform_vec2,'color',col_bad)
hold on;

%


%
%figure()
%alpha = 0.5;

%alpha_vec = [0.75 0.25 0.5 ];

col1 = [col_good/2+.5;col_bad/2+.5;0 0 0];
col2 = [col_bad/2+.5;col_good/2+.5; 0 0 0];
for i = 1:length(alpha_vec),
    alpha = alpha_vec(i);
r1 = (rej:ntot)/ntot;
op1 = alpha* (outperform_1)+ (1-alpha)* (underperform_2);
r2 = (1:(rej-1))/ntot;
op2 = (1-alpha)*(outperform_2) + (alpha)* (underperform_1);
%plot((1:ntot-10)/ntot,alpha*op1(1:end-10) + (1-alpha)*up1(1:end-10));
%plot([r2,r1],[op2,op1],'color',col(i,:),'linewidth',3)
plot([r2],[op2],'color',col2(i,:),'linewidth',3)
hold on;
plot([r1],[op1],'color',col1(i,:),'linewidth',3)
end

for jiter = 1:10,
    plot(rej/ntot,n_correct/(ntot-rej),'ok','Markersize',jiter,'Linewidth',2)
end

da = find(r1 == 0.40);
plot([r1(da) r1(da)],[outperform_1(da) underperform_2(da)],'k','linewidth',4);
d1 = text(r1(da)+0.01,outperform_1(da),'\beta = 1');
d1.FontSize = 20;
d1 = text(r1(da)+0.01,underperform_2(da),'\beta = -1');
d1.FontSize = 20;
d1 = text(r1(da)+0.01,-.03+underperform_2(da)*.5 + outperform_1(da)*.5,'\beta = 0');
d1.FontSize = 20;

da = find(r1 == 0.3);
plot([r1(da) r1(da)],[outperform_1(da) underperform_2(da)],'k','linewidth',4);
d1 = text(r1(da)+0.005,outperform_1(da),'\beta = 1');
d1.FontSize = 20;
d1 = text(r1(da)+0.005,-0.05+underperform_2(da),'\beta = -1');
d1.FontSize = 20;
d1 = text(r1(da)+0.005,-.03+underperform_2(da)*.5 + outperform_1(da)*.5,'\beta = 0');
d1.FontSize = 20;

da = find(r2 == 0.1);
plot([r2(da) r2(da)],[outperform_2(da) underperform_1(da)],'k','linewidth',4);
d1 = text(r2(da)+0.005,outperform_2(da),'\beta = 1');
d1.FontSize = 20;
d1 = text(r2(da)+0.005,-0.05+underperform_1(da),'\beta = -1');
d1.FontSize = 20;
d1 = text(r2(da)+0.005,-.03+underperform_1(da)*.5 + outperform_2(da)*.5,'\beta = 0');
d1.FontSize = 20;

set(gca,'Fontsize',14)
%xlabel('rejected fraction','Fontsize',20)
%ylabel('nonrejected accuracy')
axis([0 0.5 0 1])
text(0,1+0.05,'nonrejected accuracy','Fontsize',20,'HorizontalAlignment','left')
text(0.25,0-0.1,'rejected fraction','Fontsize',20,'HorizontalAlignment','center')
%% classification quality
figure();
vec = @(x) x(:);
% number of correclty classified samples not rejected at 500
%n_incorrect = ntot-n_correct;
col_good = [11 93 13]/255;
col_bad =[210 66 13]/255;


% nonrejected acc. for outperforming 1
%outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
%outperform_1 = n_correct./(ntot - (rej:ntot));
rej_vec = (rej:ntot)/ntot;
rej_vec1 = vec([rej_vec; rej_vec]);
%outperform_vec1 = vec([outperform_1; ones(size(outperform_1))]);
%plot(rej_vec1,Q(outperform_vec1,rej_vec1),'color',col_good)
outperform_vec1 = vec([Q(outperform_1,rej_vec); ones(size(outperform_1))]);
plot(rej_vec1,outperform_vec1,'color',col_good)

hold on;
% nonrejected acc. for underperforming 1
underperform_1 = max(n_correct./(ntot - (1:(rej-1))),0);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec]);
underperform_vec1 = vec([underperform_1;zeros(size(underperform_1))]);
plot(rej_vec2,Q(underperform_vec1,rej_vec2),'color',col_bad)
hold on;
% nonrejected acc. for outperforming 2
outperform_2 = min((n_correct + ((rej-1):-1:1))./(ntot - (1:(rej-1))),1);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec;  rej_vec]);
%outperform_vec2 = vec([outperform_2 ;ones(size(outperform_2))]);
%plot(rej_vec2,Q(outperform_vec2,rej_vec2),'color',col_good)
outperform_vec2 = vec([Q(outperform_2,rej_vec) ;ones(size(outperform_2))]);
plot(rej_vec2,outperform_vec2,'color',col_good)

hold on;
% nonrejected acc. for underperforming 2
underperform_2 = max((n_correct - (rej:ntot) + rej)./(ntot- (rej:ntot)),0);
rej_vec = (rej:ntot)/ntot;
rej_vec2 = vec([rej_vec; rej_vec]);
underperform_vec2 = vec([underperform_2;zeros(size(underperform_2))]);
plot(rej_vec2,Q(underperform_vec2,rej_vec2),'color',col_bad)
hold on;
%plot(rej/ntot,Q(n_correct/(ntot-rej),rej/ntot),'ok','Markersize',7,'Linewidth',2)
%



%alpha_vec = [0.75 0.25 0.5 ];

col1 = [col_good/2+.5;col_bad/2+.5;0 0 0];
col2 = [col_bad/2+.5;col_good/2+.5; 0 0 0];
for i = 1:length(alpha_vec),
    alpha = alpha_vec(i);
r1 = (rej:ntot)/ntot;
op1 = alpha* (Q(outperform_1,r1))+ (1-alpha)* (Q(underperform_2,r1));
r2 = (1:(rej-1))/ntot;
op2 = (1-alpha)*(Q(outperform_2,r2)) + (alpha)* (Q(underperform_1,r2));
%plot((1:ntot-10)/ntot,alpha*op1(1:end-10) + (1-alpha)*up1(1:end-10));
%plot([r2,r1],[op2,op1],'color',col(i,:),'linewidth',3)
plot([r2],[op2],'color',col2(i,:),'linewidth',3)
hold on;
plot([r1],[op1],'color',col1(i,:),'linewidth',3)
end
for jiter = 1:10,
    plot(rej/ntot,Q(n_correct/(ntot-rej),rej/ntot),'ok','Markersize',jiter,'Linewidth',2)
end

da = find(r1 == 0.40);
plot([r1(da) r1(da)],[Q(outperform_1(da),r1(da)) Q(underperform_2(da),r1(da))],'k','linewidth',4);
d1 = text(r1(da)+0.01,Q(outperform_1(da),r1(da)),'\beta = 1');
d1.FontSize = 20;
d1 = text(r1(da)+0.01,Q(underperform_2(da),r1(da)),'\beta = -1');
d1.FontSize = 20;
d1 = text(r1(da)+0.01,-.03+Q(underperform_2(da),r1(da))*.5 + Q(outperform_1(da),r1(da))*.5,'\beta = 0');
d1.FontSize = 20;

da = find(r1 == 0.3);
plot([r1(da) r1(da)],[Q(outperform_1(da),r1(da)) Q(underperform_2(da),r1(da))],'k','linewidth',4);
d1 = text(r1(da)+0.005,Q(outperform_1(da),r1(da)),'\beta = 1');
d1.FontSize = 20;
d1 = text(r1(da)+0.005,-0.05+Q(underperform_2(da),r1(da)),'\beta = -1');
d1.FontSize = 20;
d1 = text(r1(da)+0.005,-.03+Q(underperform_2(da),r1(da))*.5 + Q(outperform_1(da),r1(da))*.5,'\beta = 0');
d1.FontSize = 20;

da = find(r2 == 0.1);
plot([r2(da) r2(da)],[Q(outperform_2(da),r2(da)) Q(underperform_1(da),r2(da))],'k','linewidth',4);
d1 = text(r2(da)+0.005,Q(outperform_2(da),r2(da)),'\beta = 1');
d1.FontSize = 20;
d1 = text(r2(da)+0.005,-0.05+Q(underperform_1(da),r2(da)),'\beta = -1');
d1.FontSize = 20;
d1 = text(r2(da)+0.005,-.03+Q(underperform_1(da),r2(da))*.5 + Q(outperform_2(da),r2(da))*.5,'\beta = 0');
d1.FontSize = 20;

set(gca,'Fontsize',14)

%ylabel('nonrejected accuracy')
axis([0 0.5 0 1])
text(0,1+0.05,'classification quality','Fontsize',20,'HorizontalAlignment','left')
%xlabel('rejected fraction','Fontsize',20)
text(0.25,0-0.1,'rejected fraction','Fontsize',20,'HorizontalAlignment','center')
%% rejection quality
%top_rej_q = 20;
figure();
vec = @(x) x(:);

% number of correclty classified samples not rejected at 500

%n_incorrect = ntot-n_correct;
col_good = [11 93 13]/255;
col_bad =[210 66 13]/255;


% nonrejected acc. for outperforming 1
%outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
outperform_1 = min(n_correct./(ntot - (rej:ntot)),1);
rej_vec = (rej:ntot)/ntot;
rej_vec1 = vec([rej_vec;rej_vec]);
%outperform_vec1 = vec([outperform_1; .5* top_rej_q *ones(size(outperform_1)) + .5*top_rej_q *outperform_1; ones(size(outperform_1))]);
%plot(rej_vec1,phi(outperform_vec1,rej_vec1),'color',col_good)
outperform_vec1 = vec([phi(outperform_1,rej_vec); top_rej_q *ones(size(outperform_1))]);
plot(rej_vec1,outperform_vec1,'color',col_good)
hold on;
%
% nonrejected acc. for underperforming 1
underperform_1 = max(n_correct./(ntot - (1:(rej-1))),0);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec; rej_vec]);
%underperform_vec1 = vec([underperform_1; .5* zeros(size(underperform_1)) + .5*underperform_1; zeros(size(underperform_1))]);
%plot(rej_vec2,phi(underperform_vec1,rej_vec2),'color',col_bad)
underperform_vec1 = vec([phi(underperform_1,rej_vec);  zeros(size(underperform_1))]);
plot(rej_vec2,underperform_vec1,'color',col_bad)
%
hold on;
% nonrejected acc. for outperforming 2
outperform_2 = min((n_correct + ((rej-1):-1:1))./(ntot - (1:(rej-1))),1);
rej_vec = (1:(rej-1))/ntot;
rej_vec2 = vec([rej_vec;  rej_vec]);
%outperform_vec2 = vec([outperform_2; .5*top_rej_q * ones(size(outperform_2)) + .5*top_rej_q *outperform_2; ones(size(outperform_2))]);
%plot(rej_vec2,phi(outperform_vec2,rej_vec2),'color',col_good)
outperform_vec2 = vec([phi(outperform_2,rej_vec); top_rej_q * ones(size(outperform_2))]);
plot(rej_vec2,outperform_vec2,'color',col_good)
hold on;
% nonrejected acc. for underperforming 2
underperform_2 = max((n_correct - (rej:ntot) + rej)./(ntot- (rej:ntot)),0);
rej_vec = (rej:ntot)/ntot;
rej_vec2 = vec([rej_vec;  rej_vec]);
%underperform_vec2 = vec([underperform_2; .5* zeros(size(underperform_2)) + .5*underperform_2; zeros(size(underperform_2))]);
%plot(rej_vec2,phi(underperform_vec2,rej_vec2),'color',col_bad)
underperform_vec2 = vec([phi(underperform_2,rej_vec); zeros(size(underperform_2))]);
plot(rej_vec2,underperform_vec2,'color',col_bad)

hold on;

%plot(rej/ntot,phi(n_correct/(ntot-rej),rej/ntot),'ok','Markersize',7,'Linewidth',2)
%



%alpha_vec = [0.75 0.25 0.5 ];

col1 = [col_good/2+.5;col_bad/2+.5;0 0 0];
col2 = [col_bad/2+.5;col_good/2+.5; 0 0 0];
for i = 1:length(alpha_vec),
    alpha = alpha_vec(i);
r1 = (rej:ntot)/ntot;
op1 = alpha* (phi(outperform_1,r1))+ (1-alpha)* (phi(underperform_2,r1));
r2 = (1:(rej-1))/ntot;
op2 = (1-alpha)*(phi(outperform_2,r2)) + (alpha)* (phi(underperform_1,r2));
%plot((1:ntot-10)/ntot,alpha*op1(1:end-10) + (1-alpha)*up1(1:end-10));
%plot([r2,r1],[op2,op1],'color',col(i,:),'linewidth',3)
plot([r2],[op2],'color',col2(i,:),'linewidth',3)
hold on;
plot([r1],[op1],'color',col1(i,:),'linewidth',3)
end
for jiter = 1:10,
    plot(rej/ntot,phi(n_correct/(ntot-rej),rej/ntot),'ok','Markersize',jiter,'Linewidth',2)
end

da = find(r1 == 0.40);
plot([r1(da) r1(da)],[phi(outperform_1(da),r1(da)) phi(underperform_2(da),r1(da))],'k','linewidth',4);
d1 = text(r1(da)+0.01,phi(outperform_1(da),r1(da)),'\beta = 1');
d1.FontSize = 20;
d1 = text(r1(da)+0.01,phi(underperform_2(da),r1(da)),'\beta = -1');
d1.FontSize = 20;
d1 = text(r1(da)+0.01,-.03+phi(underperform_2(da),r1(da))*.5 + phi(outperform_1(da),r1(da))*.5,'\beta = 0');
d1.FontSize = 20;

da = find(r1 == 0.3);
plot([r1(da) r1(da)],[phi(outperform_1(da),r1(da)) phi(underperform_2(da),r1(da))],'k','linewidth',4);
d1 = text(r1(da)+0.005,phi(outperform_1(da),r1(da)),'\beta = 1');
d1.FontSize = 20;
d1 = text(r1(da)+0.005,-0.05+phi(underperform_2(da),r1(da)),'\beta = -1');
d1.FontSize = 20;
d1 = text(r1(da)+0.005,-.03+phi(underperform_2(da),r1(da))*.5 + phi(outperform_1(da),r1(da))*.5,'\beta = 0');
d1.FontSize = 20;

da = find(r2 == 0.17);
plot([r2(da) r2(da)],[phi(outperform_2(da),r2(da)) phi(underperform_1(da),r2(da))],'k','linewidth',4);
d1 = text(r2(da)+0.005,phi(outperform_2(da),r2(da)),'\beta = 1');
d1.FontSize = 20;
d1 = text(r2(da)+0.005,-0.05+phi(underperform_1(da),r2(da)),'\beta = -1');
d1.FontSize = 20;
d1 = text(r2(da)+0.005,-.03+phi(underperform_1(da),r2(da))*.5 + phi(outperform_2(da),r2(da))*.5,'\beta = 0');
d1.FontSize = 20;

set(gca,'Fontsize',14)
%xlabel('rejected fraction','Fontsize',20)
%ylabel('nonrejected accuracy')
axis([0.15 0.5 0 15])
text(0.15,15+0.5,'rejection quality','Fontsize',20,'HorizontalAlignment','left')

text(0.325,15*(0-0.1),'rejected fraction','Fontsize',20,'HorizontalAlignment','center')

==> matlab/relative_optimality.m <==
beta1 = @(A1,r1,A0,r0) (A1 .* (1-r1) - A0 .* (1 - r0))./(r1 -r0) * 2 + 1;
beta2 = @(A1,r1,A0,r0) (A1 .* (1-r1) - A0 .* (1 - r0))./(r0 -r1) * 2 - 1;

rel_opt = @(A1,r1,A0,r0) beta2(A1,r1,A0,r0).*(r1<r0) +beta1(A1,r1,A0,r0).*(r1>r0);


A1 = [83.9 85.82 86.87 89.47 96.89 98.19]/100;
r1 = [0 0.0503 0.1009 0.1992 0.5715 0.6739];
gap = 1;
pts = 1:gap:length(A1);

a = zeros(length(pts));
for i = 1:length(pts);
    auxa = rel_opt(A1(pts),r1(pts),A1(pts(i)),r1(pts(i)));
    %auxa(isnan(auxa)) = 0;
    a(i,:) = auxa;
end
%hold off;
%imagesc(r1,r1,a)
%imagesc(a)
%hold on;
%plot(y,x,'r.')
[x,y] = find(abs(a)<1E-4);
%plot(r1(gap*y-gap+1),r1(gap*x-gap+1),'r.');



==> matlab/xtext.m <==
function xtext(textscript,fsz)
xa= get(gca,'Xlim');
xw = xa(2)-xa(1);
x = (xa(1)+xa(2))/2;
ya = get(gca,'Ylim');
yw = ya(2)-ya(1);
y = ya(1);
y = y - yw/10;
text(x,y,textscript,'horizontalalignment','center','fontsize',fsz)


==> matlab/ytext.m <==
%ylabel
function ytext(textscript,fsz)
xa= get(gca,'Xlim');
xw = xa(2)-xa(1);
x = xa(1);
ya = get(gca,'Ylim');
y = ya(2);
yw = ya(2) - ya(1);
y = y + yw/50;
text(x,y,textscript,'horizontalalignment','left','fontsize',fsz)

